Speeding up MadGraph5_aMC@NLO

In this paper we will describe two new optimisations implemented in MadGraph5_aMC@NLO, both of which are designed to speed-up the computation of leading-order processes (for any model). First we implement a new method to evaluate the squared matrix element, dubbed helicity recycling, which results in factor of two speed-up. Second, we have modified the multi-channel handling of the phase-space integrator providing tremendous speed-up for VBF-like processes (up to thousands times faster).

==> add_time.py <==
def to_seconds(time):

	try:
		hrs =  float(time.split('h')[0])
	except ValueError:
		hrs = 0

	try:
		mins = float(time.split('h')[1].split('m')[0])
	except IndexError:
		try:
			mins = float(time.split('m')[0])
		except ValueError:
			mins = 0
	except ValueError:
		mins = 0

	try:
		secs = float(time.split('h')[1].split('m')[1].split('s')[0])
	except IndexError:
		try:
			secs = float(time.split('m')[1].split('s')[0])
		except IndexError:
			secs = float(time.split('s')[0])
	except ValueError:
		secs = 0
	return hrs*60*60+mins*60+secs

def to_house(time):

	hrs = int(time/(60*60))
	mins = int((time-hrs*60*60)/60)
	secs = time-hrs*60*60-mins*60

	if hrs==0 and mins==0:
		secs = round(secs,1)
		return (f'{secs}s')
	elif hrs==0:
		secs = int(round(secs,0))
		return (f'{mins}m{secs}s')
	else:
		return (f'{hrs}h{mins}m')

def add_times(survey, refine):
	for i, time in enumerate(refine):
		this_sur = to_seconds(survey[i])
		this_ref = to_seconds(refine[i])
		tot = this_ref + this_sur
		print(to_house(tot))

# NOTE: every number needs a unit

# nohel
print('\nNoHel:')
survey=['1h41m', '1m41s', '4m21s', '4h54m', '1.3s', '0.8s', '7.5s', '2.3s', '51.3s']
refine=['2.2s', '1m4s', '37m52s', '5h58m', '2.1s', '4.1s', '26.5s', '7s', '1m49s']
add_times(survey, refine)
# withhel
print('\nWithHel:')
survey=['56m32s','36s','1m59s', '3h28m','1.7s','0.8s','3.8s', '1.6s','11s']
refine=['2.5s',  '27s','20m38s','4h58m','2.4s','2.7s','13.1s','3.8s','40.3s']
add_times(survey,refine)

print('\nNoHel:')
survey=['23.9s','25m58s','11m29s','1m21s','2m34s','1m25s','1.8s','25s','6m47s']
refine=['9m21s','4m1s','56m28s','8m8s','25m34s','4m2','10.7s','1m40s','5m43s']
add_times(survey,refine)

print('\nWithHel:')
survey=['18.8s','20m14s','9m12s','19.7s','2m5s ','56s  ','2.2s ','7.2s ','1m26s']
refine=['6m15s','3m15s ','55m4s','2m36s','9m11s ','3m52s','10.7s','23.9s','1m27s']
add_times(survey,refine)
